From Charts to Atlas: Merging Latent Spaces into One

Models trained on semantically related datasets and tasks exhibit comparable inter-sample relations within their latent spaces. We investigate in this study the aggregation of such latent spaces to create a unified space encompassing the combined information. To this end, we introduce Relative Latent Space Aggregation, a two-step approach that first renders the spaces comparable using relative representations, and then aggregates them via a simple mean. We carefully divide a classification problem into a series of learning tasks under three different settings: sharing samples, classes, or neither. We then train a model on each task and aggregate the resulting latent spaces. We compare the aggregated space with that derived from an end-to-end model trained over all tasks and show that the two spaces are similar. We then observe that the aggregated space is better suited for classification, and empirically demonstrate that it is due to the unique imprints left by task-specific embedders within the representations. We finally test our framework in scenarios where no shared region exists and show that it can still be used to merge the spaces, albeit with diminished benefits over naive merging.

==> notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rgb_to_latex(rgb):\n",
    "    \"\"\"Convert RGB values to LaTeX-friendly format.\"\"\"\n",
    "    return \"{:.2f},{:.2f},{:.2f}\".format(*rgb)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "'CIFAR100'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/indexes/base.py:3653\u001b[0m, in \u001b[0;36mIndex.get_loc\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3652\u001b[0m \u001b[39mtry\u001b[39;00m:\n\u001b[0;32m-> 3653\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_engine\u001b[39m.\u001b[39;49mget_loc(casted_key)\n\u001b[1;32m   3654\u001b[0m \u001b[39mexcept\u001b[39;00m \u001b[39mKeyError\u001b[39;00m \u001b[39mas\u001b[39;00m err:\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/_libs/index.pyx:147\u001b[0m, in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/_libs/index.pyx:155\u001b[0m, in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "File \u001b[0;32mpandas/_libs/index_class_helper.pxi:70\u001b[0m, in \u001b[0;36mpandas._libs.index.Int64Engine._check_type\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'CIFAR100'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[26], line 35\u001b[0m\n\u001b[1;32m     30\u001b[0m heatmap \u001b[39m=\u001b[39m sns\u001b[39m.\u001b[39mheatmap(pivot, cmap\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mcoolwarm\u001b[39m\u001b[39m'\u001b[39m, annot\u001b[39m=\u001b[39m\u001b[39mTrue\u001b[39;00m, fmt\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39m.2f\u001b[39m\u001b[39m'\u001b[39m, vmin\u001b[39m=\u001b[39mglobal_min, vmax\u001b[39m=\u001b[39mglobal_max)\n\u001b[1;32m     32\u001b[0m cmap \u001b[39m=\u001b[39m heatmap\u001b[39m.\u001b[39mcollections[\u001b[39m0\u001b[39m]\u001b[39m.\u001b[39mcmap\n\u001b[0;32m---> 35\u001b[0m pivot[\u001b[39m'\u001b[39;49m\u001b[39mCIFAR100\u001b[39;49m\u001b[39m'\u001b[39;49m]\n\u001b[1;32m     37\u001b[0m \u001b[39mfor\u001b[39;00m row_ind, row \u001b[39min\u001b[39;00m \u001b[39menumerate\u001b[39m(pivot):\n\u001b[1;32m     38\u001b[0m     \u001b[39mfor\u001b[39;00m value \u001b[39min\u001b[39;00m row:\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/frame.py:3760\u001b[0m, in \u001b[0;36mDataFrame.__getitem__\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3758\u001b[0m \u001b[39mif\u001b[39;00m is_single_key:\n\u001b[1;32m   3759\u001b[0m     \u001b[39mif\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mcolumns\u001b[39m.\u001b[39mnlevels \u001b[39m>\u001b[39m \u001b[39m1\u001b[39m:\n\u001b[0;32m-> 3760\u001b[0m         \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_getitem_multilevel(key)\n\u001b[1;32m   3761\u001b[0m     indexer \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mcolumns\u001b[39m.\u001b[39mget_loc(key)\n\u001b[1;32m   3762\u001b[0m     \u001b[39mif\u001b[39;00m is_integer(indexer):\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/frame.py:3815\u001b[0m, in \u001b[0;36mDataFrame._getitem_multilevel\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3813\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39m_getitem_multilevel\u001b[39m(\u001b[39mself\u001b[39m, key):\n\u001b[1;32m   3814\u001b[0m     \u001b[39m# self.columns is a MultiIndex\u001b[39;00m\n\u001b[0;32m-> 3815\u001b[0m     loc \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mcolumns\u001b[39m.\u001b[39;49mget_loc(key)\n\u001b[1;32m   3816\u001b[0m     \u001b[39mif\u001b[39;00m \u001b[39misinstance\u001b[39m(loc, (\u001b[39mslice\u001b[39m, np\u001b[39m.\u001b[39mndarray)):\n\u001b[1;32m   3817\u001b[0m         new_columns \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mcolumns[loc]\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/indexes/multi.py:2812\u001b[0m, in \u001b[0;36mMultiIndex.get_loc\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   2809\u001b[0m     \u001b[39mreturn\u001b[39;00m mask\n\u001b[1;32m   2811\u001b[0m \u001b[39mif\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39misinstance\u001b[39m(key, \u001b[39mtuple\u001b[39m):\n\u001b[0;32m-> 2812\u001b[0m     loc \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_get_level_indexer(key, level\u001b[39m=\u001b[39;49m\u001b[39m0\u001b[39;49m)\n\u001b[1;32m   2813\u001b[0m     \u001b[39mreturn\u001b[39;00m _maybe_to_slice(loc)\n\u001b[1;32m   2815\u001b[0m keylen \u001b[39m=\u001b[39m \u001b[39mlen\u001b[39m(key)\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/indexes/multi.py:3160\u001b[0m, in \u001b[0;36mMultiIndex._get_level_indexer\u001b[0;34m(self, key, level, indexer)\u001b[0m\n\u001b[1;32m   3157\u001b[0m         \u001b[39mreturn\u001b[39;00m \u001b[39mslice\u001b[39m(i, j, step)\n\u001b[1;32m   3159\u001b[0m \u001b[39melse\u001b[39;00m:\n\u001b[0;32m-> 3160\u001b[0m     idx \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_get_loc_single_level_index(level_index, key)\n\u001b[1;32m   3162\u001b[0m     \u001b[39mif\u001b[39;00m level \u001b[39m>\u001b[39m \u001b[39m0\u001b[39m \u001b[39mor\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_lexsort_depth \u001b[39m==\u001b[39m \u001b[39m0\u001b[39m:\n\u001b[1;32m   3163\u001b[0m         \u001b[39m# Desired level is not sorted\u001b[39;00m\n\u001b[1;32m   3164\u001b[0m         \u001b[39mif\u001b[39;00m \u001b[39misinstance\u001b[39m(idx, \u001b[39mslice\u001b[39m):\n\u001b[1;32m   3165\u001b[0m             \u001b[39m# test_get_loc_partial_timestamp_multiindex\u001b[39;00m\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/indexes/multi.py:2752\u001b[0m, in \u001b[0;36mMultiIndex._get_loc_single_level_index\u001b[0;34m(self, level_index, key)\u001b[0m\n\u001b[1;32m   2750\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39m-\u001b[39m\u001b[39m1\u001b[39m\n\u001b[1;32m   2751\u001b[0m \u001b[39melse\u001b[39;00m:\n\u001b[0;32m-> 2752\u001b[0m     \u001b[39mreturn\u001b[39;00m level_index\u001b[39m.\u001b[39;49mget_loc(key)\n",
      "File \u001b[0;32m~/miniconda3/envs/lf/lib/python3.9/site-packages/pandas/core/indexes/base.py:3655\u001b[0m, in \u001b[0;36mIndex.get_loc\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3653\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_engine\u001b[39m.\u001b[39mget_loc(casted_key)\n\u001b[1;32m   3654\u001b[0m \u001b[39mexcept\u001b[39;00m \u001b[39mKeyError\u001b[39;00m \u001b[39mas\u001b[39;00m err:\n\u001b[0;32m-> 3655\u001b[0m     \u001b[39mraise\u001b[39;00m \u001b[39mKeyError\u001b[39;00m(key) \u001b[39mfrom\u001b[39;00m \u001b[39merr\u001b[39;00m\n\u001b[1;32m   3656\u001b[0m \u001b[39mexcept\u001b[39;00m \u001b[39mTypeError\u001b[39;00m:\n\u001b[1;32m   3657\u001b[0m     \u001b[39m# If we have a listlike key, _check_indexing_error will raise\u001b[39;00m\n\u001b[1;32m   3658\u001b[0m     \u001b[39m#  InvalidIndexError. Otherwise we fall through and re-raise\u001b[39;00m\n\u001b[1;32m   3659\u001b[0m     \u001b[39m#  the TypeError.\u001b[39;00m\n\u001b[1;32m   3660\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_check_indexing_error(key)\n",
      "\u001b[0;31mKeyError\u001b[0m: 'CIFAR100'"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "\n",
    "# Sample data from the table\n",
    "data = {\n",
    "    'Dataset': ['CIFAR100', 'CIFAR100', 'CIFAR100', 'CIFAR100', 'CIFAR100', 'CIFAR100', 'CIFAR100', 'CIFAR100', 'TinyImageNet', 'TinyImageNet', 'TinyImageNet', 'TinyImageNet'],\n",
    "    'Model': ['EfficientNet', 'EfficientNet', 'EfficientNet', 'EfficientNet', 'VanillaCNN', 'VanillaCNN', 'VanillaCNN', 'VanillaCNN', 'EfficientNet', 'EfficientNet', 'VanillaCNN', 'VanillaCNN'],\n",
    "    'S': [20, 40, 60, 80, 20, 40, 60, 80, 50, 100, 50, 100],\n",
    "    'N': [10, 10, 10, 5, 10, 10, 10, 5, 25, 20, 25, 20],\n",
    "    'non-shared': [0.76, 0.81, 0.87, 0.87, 0.84, 0.90, 0.92, 0.92, 0.73, 0.76, 0.84, 0.89],\n",
    "    'shared': [0.87, 0.89, 0.90, 0.92, 0.89, 0.93, 0.94, 0.93, 0.85, 0.84, 0.90, 0.92],\n",
    "    'total': [0.79, 0.84, 0.88, 0.91, 0.84, 0.91, 0.93, 0.93, 0.76, 0.80, 0.86, 0.90],\n",
    "    'rel-abs': [0.30, 0.54, 0.59, 0.74, 0.24, 0.45, 0.55, 0.66, 0.38, 0.64, 0.33, 0.53]\n",
    "}\n",
    "\n",
    "# Convert data to DataFrame\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# Identify the global maximum and minimum values across all measures\n",
    "global_max = df[['non-shared', 'shared', 'total', 'rel-abs']].values.max()\n",
    "global_min = df[['non-shared', 'shared', 'total', 'rel-abs']].values.min()\n",
    "\n",
    "# Plotting the heatmap for each measure\n",
    "measures = ['non-shared', 'shared', 'total', 'rel-abs']\n",
    "\n",
    "for measure in measures:\n",
    "    plt.figure(figsize=(10, 6))\n",
    "    pivot = df.pivot_table(index=['Dataset', 'Model'], columns=['S', 'N'], values=measure)\n",
    "    heatmap = sns.heatmap(pivot, cmap='coolwarm', annot=True, fmt='.2f', vmin=global_min, vmax=global_max)\n",
    "\n",
    "    cmap = heatmap.collections[0].cmap\n",
    "\n",
    "\n",
    "    plt.title(f\"Heatmap for {measure}\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dataset: CIFAR100, Model: EfficientNet, S: 20, N: 10, Measure: non-shared -> LaTeX Color: 0.96,0.61,0.49\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 40, N: 10, Measure: non-shared -> LaTeX Color: 0.92,0.49,0.38\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 60, N: 10, Measure: non-shared -> LaTeX Color: 0.84,0.32,0.26\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 80, N: 5, Measure: non-shared -> LaTeX Color: 0.84,0.32,0.26\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 20, N: 10, Measure: non-shared -> LaTeX Color: 0.88,0.41,0.32\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 40, N: 10, Measure: non-shared -> LaTeX Color: 0.79,0.22,0.21\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 60, N: 10, Measure: non-shared -> LaTeX Color: 0.75,0.14,0.18\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 80, N: 5, Measure: non-shared -> LaTeX Color: 0.75,0.14,0.18\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 50, N: 25, Measure: non-shared -> LaTeX Color: 0.97,0.67,0.56\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 100, N: 20, Measure: non-shared -> LaTeX Color: 0.96,0.61,0.49\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 50, N: 25, Measure: non-shared -> LaTeX Color: 0.88,0.41,0.32\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 100, N: 20, Measure: non-shared -> LaTeX Color: 0.81,0.26,0.23\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dataset: CIFAR100, Model: EfficientNet, S: 20, N: 10, Measure: shared -> LaTeX Color: 0.84,0.32,0.26\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 40, N: 10, Measure: shared -> LaTeX Color: 0.81,0.26,0.23\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 60, N: 10, Measure: shared -> LaTeX Color: 0.79,0.22,0.21\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 80, N: 5, Measure: shared -> LaTeX Color: 0.75,0.14,0.18\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 20, N: 10, Measure: shared -> LaTeX Color: 0.81,0.26,0.23\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 40, N: 10, Measure: shared -> LaTeX Color: 0.72,0.07,0.16\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 60, N: 10, Measure: shared -> LaTeX Color: 0.71,0.02,0.15\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 80, N: 5, Measure: shared -> LaTeX Color: 0.72,0.07,0.16\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 50, N: 25, Measure: shared -> LaTeX Color: 0.87,0.38,0.30\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 100, N: 20, Measure: shared -> LaTeX Color: 0.88,0.41,0.32\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 50, N: 25, Measure: shared -> LaTeX Color: 0.79,0.22,0.21\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 100, N: 20, Measure: shared -> LaTeX Color: 0.75,0.14,0.18\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dataset: CIFAR100, Model: EfficientNet, S: 20, N: 10, Measure: total -> LaTeX Color: 0.94,0.54,0.42\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 40, N: 10, Measure: total -> LaTeX Color: 0.88,0.41,0.32\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 60, N: 10, Measure: total -> LaTeX Color: 0.82,0.29,0.25\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 80, N: 5, Measure: total -> LaTeX Color: 0.76,0.18,0.19\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 20, N: 10, Measure: total -> LaTeX Color: 0.88,0.41,0.32\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 40, N: 10, Measure: total -> LaTeX Color: 0.76,0.18,0.19\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 60, N: 10, Measure: total -> LaTeX Color: 0.72,0.07,0.16\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 80, N: 5, Measure: total -> LaTeX Color: 0.72,0.07,0.16\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 50, N: 25, Measure: total -> LaTeX Color: 0.96,0.61,0.49\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 100, N: 20, Measure: total -> LaTeX Color: 0.93,0.52,0.41\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 50, N: 25, Measure: total -> LaTeX Color: 0.86,0.35,0.29\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 100, N: 20, Measure: total -> LaTeX Color: 0.79,0.22,0.21\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Dataset: CIFAR100, Model: EfficientNet, S: 20, N: 10, Measure: rel-abs -> LaTeX Color: 0.33,0.44,0.87\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 40, N: 10, Measure: rel-abs -> LaTeX Color: 0.79,0.84,0.94\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 60, N: 10, Measure: rel-abs -> LaTeX Color: 0.87,0.86,0.86\n",
      "Dataset: CIFAR100, Model: EfficientNet, S: 80, N: 5, Measure: rel-abs -> LaTeX Color: 0.97,0.66,0.54\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 20, N: 10, Measure: rel-abs -> LaTeX Color: 0.23,0.30,0.75\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 40, N: 10, Measure: rel-abs -> LaTeX Color: 0.62,0.74,1.00\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 60, N: 10, Measure: rel-abs -> LaTeX Color: 0.80,0.85,0.93\n",
      "Dataset: CIFAR100, Model: VanillaCNN, S: 80, N: 5, Measure: rel-abs -> LaTeX Color: 0.95,0.79,0.72\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 50, N: 25, Measure: rel-abs -> LaTeX Color: 0.48,0.62,0.97\n",
      "Dataset: TinyImageNet, Model: EfficientNet, S: 100, N: 20, Measure: rel-abs -> LaTeX Color: 0.93,0.82,0.76\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 50, N: 25, Measure: rel-abs -> LaTeX Color: 0.38,0.51,0.92\n",
      "Dataset: TinyImageNet, Model: VanillaCNN, S: 100, N: 20, Measure: rel-abs -> LaTeX Color: 0.77,0.84,0.95\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "for measure in measures:\n",
    "    plt.figure(figsize=(10, 6))\n",
    "    pivot = df.pivot_table(index=['Dataset', 'Model'], columns=['S', 'N'], values=measure)\n",
    "    heatmap = sns.heatmap(pivot, cmap='coolwarm', annot=True, fmt='.2f', vmin=global_min, vmax=global_max)\n",
    "    cmap = heatmap.collections[0].cmap\n",
    "\n",
    "    # Loop through the DataFrame to extract LaTeX colors\n",
    "    for index, row in df.iterrows():\n",
    "        data_value = row[measure]\n",
    "        normalized_value = (data_value - global_min) / (global_max - global_min) # Normalize the value between 0 and 1\n",
    "        rgb_value = cmap(normalized_value)[:3] # Use the normalized value to get the RGB value\n",
    "        latex_color = rgb_to_latex(rgb_value)\n",
    "        print(f\"Dataset: {row['Dataset']}, Model: {row['Model']}, S: {row['S']}, N: {row['N']}, Measure: {measure} -> LaTeX Color: {latex_color}\")\n",
    "\n",
    "    plt.title(f\"Heatmap for {measure}\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "lf",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.17"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

